Performance Evaluation of a Position-Sensitive SiPM-based Gamma Camera for Intraoperative Imaging

The POSiCS camera is a handheld, small field-of-view gamma camera developed for multipurpose use in radio-guided surgery (RGS), with sentinel lymph node biopsy (SLNB) as its benchmark application. This compact and lightweight detector (weighing approximately 350 g) can map tissues labeled with Tc-99m nanocolloids and guide surgeons to the location of target lesions. By enabling intraoperative visualization in close proximity to the surgical field, its primary objective is to minimize surgical interventional invasiveness and operative time, thereby enhancing localization accuracy and reducing the incidence of post-operative complications. The design and components of the POSiCS camera emphasize ergonomic handling and compactness, providing, at the same time, rapid image formation and a spatial resolution of a few millimeters. These features are compatible with routine operating-room workflow, including wireless communication with the computer and a real-time display to support surgeon decision-making. The spatial resolution measured at a source-detector distance of 0 cm was 1.9 +/- 0.1 mm for the high-sensitivity mode and 1.4 +/- 0.1 mm for the high-resolution mode. The system sensitivity at 2 cm was evaluated as 481 +/- 14 cps/MBq (high sensitivity) and 134 +/- 8 cps/MBq (high resolution). For both working modes, we report an energy resolution of approximately 20 percent, even though the high-resolution collimator exhibits an increased scattered component due to the larger amount of tungsten.

==> example.m <==
function fibonacci_sequence(num_terms)
    % Initialize the first two terms of the sequence
    fib_sequence = [0, 1];
    
    if num_terms < 1
        disp('Number of terms should be greater than or equal to 1.');
        return;
    elseif num_terms == 1
        fprintf('Fibonacci Sequence:\n%d\n', fib_sequence(1));
        return;
    elseif num_terms == 2
        fprintf('Fibonacci Sequence:\n%d\n%d\n', fib_sequence(1), fib_sequence(2));
        return;
    end
    
    % Calculate and display the Fibonacci sequence
    for i = 3:num_terms
        fib_sequence(i) = fib_sequence(i-1) + fib_sequence(i-2);
    end
    
    fprintf('Fibonacci Sequence:\n');
    disp(fib_sequence);
end
